GPU acceleration of the numerical-atomic-orbital DFT code OpenMX with GEMMul8: performance and numerical agreement on consumer and HPC GPUs

We integrate GEMMul8, a library that emulates FP64 matrix multiplication on INT8 Tensor Cores, into the GPU version of the numerical-atomic-orbital first-principles code OpenMX 4.0. The GEMMul8 configuration is compared against the cuBLAS FP64 configuration within each of two environments, a consumer GeForce RTX 5080 and an HPC-oriented H100 PCIe, for the four computational paths formed by collinear (CL) or noncollinear (NCL) spin and band or $\Gamma$-point-cluster solvers. In fixed-work measurements that completed 25 SCF iterations, the diagonalization section of a 384-atom CL band calculation on the RTX 5080 is accelerated by a factor of 2.1 and the total run time by 1.8; a 512-atom CL cluster calculation, which uses only real matrix products in contrast to the CL band calculation, still gains a factor of 1.5 in the diagonalization section. On the H100, GEMMul8 provides little additional acceleration of the diagonalization section. In an accuracy test on a 216-atom Si system in which one atom was displaced by 0.05 angstrom, all 24 configurations were converged using an SCF convergence criterion of $10^{-8}$; every configuration converged at the same iteration within each path, and the differences between GEMMul8 and cuBLAS are at most $2\times10^{-12}$ Ha in the total energy and $7\times10^{-12}$ Ha/Bohr in force components.

==> anc/README.txt <==
Ancillary files for "GPU acceleration of the numerical-atomic-orbital DFT code
OpenMX with GEMMul8: performance and numerical agreement on consumer and HPC GPUs"

This directory contains the gnuplot scripts and the plotted data of the figures.
Run a script in this directory, for example

    gnuplot fig8_scf_history_h100.plt

Each script reads its data from data/ and writes the PDF figure in the current
directory; the scripts of Figs. 1 and 3-7 also write a PNG version. Checked
with gnuplot 6.0 (pdfcairo and pngcairo terminals, DejaVu Sans font).

The file names follow the order in which the figures were first produced, not
the final figure numbers. Use the table below.

Fig.   Figure file in the source     Script                       Data
1      fig1_h100_layer1.pdf          fig1_h100_layer1.plt         data/f1.dat
2      fig9_rtx_headline.pdf         fig9_rtx_headline.plt        data/f9a_bcol384.dat
                                                                  data/f9_rtx_headline.dat
                                                                  data/f9b_fallback_overlay.dat
3      fig2_speedup_vs_dim.pdf       fig2_speedup_vs_dim.plt      data/f2_rtx.dat
                                                                  data/f2_h100.dat
4(a)   fig3a_h100_phases.pdf         fig3a_h100_phases.plt        data/f3a.dat
4(b)   fig3b_rtx_phases.pdf          fig3b_rtx_phases.plt         data/f3b.dat
5      fig4_amdahl.pdf               fig4_amdahl.plt              data/f4_rtx.dat
                                                                  data/f4_h100.dat
                                                                  data/f4_rtx_labels.dat
6      fig6_mps.pdf                  fig6_mps.plt                 data/f6.dat
7(a)   fig5a_rtx_vram.pdf            fig5a_rtx_vram.plt           data/f5a.dat
7(b)   fig5b_h100_host.pdf           fig5b_h100_host.plt          data/f5b.dat
8      fig7_scf_history.pdf          fig7_scf_history.plt         data/f7_rtx_bnc.dat
9      fig8_scf_history_h100.pdf     fig8_scf_history_h100.plt    data/f7_h100_cnc.dat

Appendix E of the article gives the correspondence between the figures and the
CSV files of the measurement archive cited in the Data availability section.


==> anc/data/f1.dat <==
"col cluster 360" 140.0 0.5 69.6 0.8 69.5 0.3
"NC cluster 300" 563.8 6.6 135.5 0.7 135.1 1.5
"col band 300" 489.5 1.5 131.4 1.8 151.0 6.4
"NC band 216" 945.8 2.7 252.1 1.5 255.8 1.6


==> anc/data/f2_h100.dat <==
bcol 2808 1.008
bcol 3900 1.017
bnc 5616 0.978
ccol 2808 1.019
ccol 4680 0.987
cnc 5616 1.008
cnc 7800 1.003


==> anc/data/f2_rtx.dat <==
bcol 2808 2.096
bcol 4992 2.107
bnc 3328 1.674
bnc 5616 1.251
ccol 2808 1.283
ccol 6656 1.532
cnc 3328 1.222
cnc 5616 1.300


==> anc/data/f3a.dat <==
"Total" 131.37 1.76 151.03 6.39
"Diagonalization" 83.04 1.39 81.65 2.04
"Set_Hamiltonian" 5.95 0.11 16.56 0.32
"Set_Density_Grid" 7.71 0.08 16.15 0.23


==> anc/data/f3b.dat <==
"Total" 1436.85 2.25 795.33 1.08
"Diagonalization" 1222.03 1.73 579.92 0.37
"Set_Hamiltonian" 58.99 0.06 59.33 0.87
"Set_Density_Grid" 50.28 0.31 50.41 0.03


==> anc/data/f4_h100.dat <==
bcol216 0.995 1.008
bcol300 1.019 1.017
bnc216 1.006 0.978
ccol216 0.995 1.019
ccol360 0.995 0.987
cnc216 0.997 1.008
cnc300 1.0 1.003


==> anc/data/f4_rtx.dat <==
bcol216 2.083 2.096
bcol384 2.275 2.107
bnc128 1.763 1.674
bnc216 1.255 1.251
ccol216 1.288 1.283
ccol512 1.527 1.532
cnc128 1.255 1.222
cnc216 1.314 1.3


==> anc/data/f4_rtx_labels.dat <==
# system  S_pred  S_meas  label_x  label_y   (label anchor; a leader line joins anchor and point)
bcol216 2.083 2.096 1.84 2.17
bcol384 2.275 2.107 2.29 2.03
bnc128  1.763 1.674 1.80 1.63
ccol512 1.527 1.532 1.57 1.48
cnc216  1.314 1.300 1.48 1.39
ccol216 1.288 1.283 1.48 1.30
bnc216  1.255 1.251 1.48 1.21
cnc128  1.255 1.222 1.48 1.12


==> anc/data/f5a.dat <==
"bcol216" 12.52 13.43
"bcol384" 10.84 11.18
"bnc128" 13.18 10.38
"bnc216" 14.04 12.88
"ccol216" 5.57 5.96
"ccol512" 7.31 9.33
"cnc128" 5.92 6.09
"cnc216" 8.86 9.25


==> anc/data/f5b.dat <==
"bcol216" 73.5 74.0
"bcol300" 79.5 104.7
"bnc216" 110.6 111.2
"ccol216" 70.8 70.9
"ccol360" 83.9 84.0
"cnc216" 91.3 91.4
"cnc300" 100.9 101.0


==> anc/data/f6.dat <==
"H100 NC cluster 216" 100.5 3.1 228.8 0.7
"H100 NC band 216" 252.1 1.5 423.2 2.8
"RTX 5080 NC cluster 216" 338.6 2.2 343.6 1.6
"RTX 5080 NC band 216" 1482.6 3.8 1502.7 2.2


==> anc/data/f7_h100_cnc.dat <==
# iter dUele_C NormRD_C dUele_O NormRD_O dUele_G NormRD_G
1 nan 1.000000e+00 nan 1.000000e+00 nan 1.000000e+00
2 9.947598e-13 9.938464e+00 0.000000e+00 9.938464e+00 0.000000e+00 9.938464e+00
3 5.041058e-02 9.908901e+00 5.041058e-02 9.908901e+00 5.041058e-02 9.908901e+00
4 7.976812e+00 4.961196e+00 7.976812e+00 4.961196e+00 7.976812e+00 4.961196e+00
5 3.876255e+00 9.714137e-01 3.876255e+00 9.714137e-01 3.876255e+00 9.714137e-01
6 7.697027e-01 1.947842e-02 7.697053e-01 1.947845e-02 7.697025e-01 1.947848e-02
7 1.984961e-02 9.235462e-03 1.985406e-02 9.235538e-03 1.985280e-02 9.235656e-03
8 1.587409e-03 1.322089e-02 1.589171e-03 1.322107e-02 1.590722e-03 1.322105e-02
9 1.656606e-04 3.909586e-03 1.656548e-04 3.909628e-03 1.656609e-04 3.909634e-03
10 1.785260e-03 3.595839e-03 1.785253e-03 3.595813e-03 1.785230e-03 3.595830e-03
11 1.522078e-03 1.202528e-03 1.522077e-03 1.202534e-03 1.522057e-03 1.202532e-03
12 1.153055e-04 2.695722e-04 1.152891e-04 2.695878e-04 1.152162e-04 2.696133e-04
13 1.350285e-04 2.638959e-04 1.350500e-04 2.638987e-04 1.351212e-04 2.639113e-04
14 5.257168e-05 1.288691e-04 5.257397e-05 1.288794e-04 5.257613e-05 1.288848e-04
15 1.611266e-06 1.391354e-04 1.607624e-06 1.391486e-04 1.606038e-06 1.391587e-04
16 9.360621e-06 3.318912e-05 9.361008e-06 3.319545e-05 9.362444e-06 3.320216e-05
17 3.644671e-06 3.731418e-05 3.644835e-06 3.731495e-05 3.645799e-06 3.732469e-05
18 1.112567e-06 1.474155e-05 1.112874e-06 1.474300e-05 1.113031e-06 1.474578e-05
19 3.864680e-07 1.087031e-05 3.865400e-07 1.087433e-05 3.865260e-07 1.087518e-05
20 6.368504e-08 2.792443e-06 6.361603e-08 2.792721e-06 6.362404e-08 2.792511e-06
21 2.396540e-07 1.781631e-06 2.396810e-07 1.782080e-06 2.397280e-07 1.783268e-06
22 1.299580e-07 2.580289e-06 1.295350e-07 2.580197e-06 1.295450e-07 2.580861e-06
23 8.051018e-09 1.900026e-06 7.963024e-09 1.900756e-06 7.958988e-09 1.901222e-06


==> anc/data/f7_rtx_bnc.dat <==
# iter dUele_C NormRD_C dUele_O NormRD_O dUele_G NormRD_G
1 nan 1.000000e+00 nan 1.000000e+00 nan 1.000000e+00
2 0.000000e+00 9.907560e+00 0.000000e+00 9.907560e+00 0.000000e+00 9.907560e+00
3 5.166393e-02 9.877881e+00 5.166393e-02 9.877881e+00 5.166393e-02 9.877881e+00
4 8.134188e+00 4.947400e+00 8.134188e+00 4.947400e+00 8.134188e+00 4.947400e+00
5 3.956968e+00 9.704512e-01 3.956968e+00 9.704512e-01 3.956968e+00 9.704512e-01
6 7.860555e-01 2.104478e-02 7.860490e-01 2.104470e-02 7.860477e-01 2.104469e-02
7 1.763315e-02 9.506786e-03 1.763263e-02 9.506932e-03 1.763294e-02 9.506970e-03
8 6.631557e-03 1.597238e-02 6.625657e-03 1.597227e-02 6.624110e-03 1.597224e-02
9 1.087461e-04 4.184894e-03 1.087687e-04 4.184890e-03 1.087745e-04 4.184890e-03
10 1.812688e-03 3.399068e-03 1.812606e-03 3.399092e-03 1.812586e-03 3.399098e-03
11 1.726576e-03 1.265124e-03 1.726506e-03 1.265120e-03 1.726488e-03 1.265118e-03
12 3.694546e-04 2.522484e-04 3.693654e-04 2.522136e-04 3.693447e-04 2.522058e-04
13 7.418983e-05 2.226283e-04 7.411861e-05 2.226888e-04 7.410146e-05 2.226961e-04
14 4.029631e-05 1.586950e-04 4.030640e-05 1.588751e-04 4.030942e-05 1.588774e-04
15 2.215726e-06 7.742697e-05 2.221958e-06 7.736456e-05 2.223318e-06 7.735274e-05
16 5.589240e-07 3.262333e-05 5.595940e-07 3.259719e-05 5.600640e-07 3.258725e-05
17 8.623750e-07 3.904738e-05 8.631160e-07 3.902474e-05 8.631040e-07 3.902029e-05
18 3.573246e-06 1.130984e-05 3.569597e-06 1.130272e-05 3.568794e-06 1.129918e-05
19 1.838778e-06 6.022505e-06 1.837097e-06 6.020707e-06 1.836442e-06 6.019221e-06
20 5.061060e-07 3.070400e-06 5.056521e-07 3.070108e-06 5.054750e-07 3.069432e-06
21 4.689701e-08 7.359430e-07 4.674303e-08 7.346990e-07 4.670801e-08 7.343880e-07
22 7.855198e-08 1.440883e-06 7.835200e-08 1.440552e-06 7.830903e-08 1.440320e-06
23 1.033015e-09 7.367330e-07 1.021021e-09 7.357840e-07 1.018975e-09 7.352520e-07


==> anc/data/f9_rtx_headline.dat <==
# system diag_cuBLAS diag_G8 total_cuBLAS total_G8 Sdiag Stotal
"bcol216" 235.46 112.36 351.80 228.43 2.10 1.54
"bcol384" 1222.03 579.92 1436.85 795.33 2.11 1.81
"bnc128" 275.61 164.63 380.19 269.83 1.67 1.41
"bnc216" 1262.98 1009.21 1482.62 1230.40 1.25 1.20
"ccol216" 13.98 10.89 129.77 126.57 1.28 1.03
"ccol512" 110.83 72.32 395.40 356.75 1.53 1.11
"cnc128" 34.14 27.95 136.87 132.20 1.22 1.04
"cnc216" 132.32 101.80 338.61 306.96 1.30 1.10


==> anc/data/f9a_bcol384.dat <==
# section cuBLAS GEMMul8 speedup
"Diagonalization" 1222.03 579.92 2.11
"Total run time" 1436.85 795.33 1.81


==> anc/data/f9b_fallback_overlay.dat <==
2.8485 1.25
3.1515 1.20


==> anc/fig1_h100_layer1.plt <==
set terminal pdfcairo size 5.2in,3.4in enhanced font "DejaVu Sans,10"
set grid ytics
set style fill solid 0.85 border -1
set output "fig1_h100_layer1.pdf"
set style data histogram
set style histogram errorbars gap 1.2 lw 1
set boxwidth 0.9
set title "H100, 48 ranks, 25 SCF: CPU (ELPA2) vs GPU (cuBLAS / GEMMul8)" font ",13" offset 0,0.4
set ylabel "Total wall time, 25 SCF (s)"
set xtics rotate by -12
set key top left
set yrange [0:1050]
plot "data/f1.dat" using 2:3:xtic(1) title "CPU (ELPA2)" lc rgb "#c0392b", "" using 4:5 title "GPU+cuBLAS" lc rgb "#2980b9", "" using 6:7 title "GPU+GEMMul8" lc rgb "#27ae60"
set terminal pngcairo size 936,612 enhanced font "DejaVu Sans,16"
set output "fig1_h100_layer1.png"
set title font ",20"
replot


==> anc/fig2_speedup_vs_dim.plt <==
set terminal pdfcairo size 6.6in,3.4in enhanced font "DejaVu Sans,10"
set grid ytics
set style fill solid 0.85 border -1
set output "fig2_speedup_vs_dim.pdf"
set title "Diagonalization speedup vs matrix dimension (RTX 5080 filled, H100 open)" font ",13" offset 0,0.4
set xlabel "Dense matrix dimension (n collinear, 2n noncollinear)"
set ylabel "Diagonalization speedup T_{cuBLAS}/T_{GEMMul8}"
set key outside right top font ",9" spacing 1.3
set xrange [1500:8500]
set yrange [0.8:2.4]
set arrow from 1500,1 to 8500,1 nohead dt 2 lc rgb "black"
plot "<awk '$1==\"bcol\"' data/f2_rtx.dat" u 2:3 w lp pt 7 ps 1.2 lw 2 lc rgb "#c0392b" t "RTX 5080 col band", "<awk '$1==\"bnc\"' data/f2_rtx.dat" u 2:3 w lp pt 5 ps 1.2 lw 2 lc rgb "#e67e22" t "RTX 5080 NC band", "<awk '$1==\"ccol\"' data/f2_rtx.dat" u 2:3 w lp pt 9 ps 1.2 lw 2 lc rgb "#2980b9" t "RTX 5080 col cluster", "<awk '$1==\"cnc\"' data/f2_rtx.dat" u 2:3 w lp pt 13 ps 1.2 lw 2 lc rgb "#27ae60" t "RTX 5080 NC cluster", "<awk '$1==\"bcol\"' data/f2_h100.dat" u 2:3 w p pt 6 ps 1.2 lw 2 lc rgb "#c0392b" t "H100 col band", "<awk '$1==\"bnc\"' data/f2_h100.dat" u 2:3 w p pt 4 ps 1.2 lw 2 lc rgb "#e67e22" t "H100 NC band", "<awk '$1==\"ccol\"' data/f2_h100.dat" u 2:3 w p pt 8 ps 1.2 lw 2 lc rgb "#2980b9" t "H100 col cluster", "<awk '$1==\"cnc\"' data/f2_h100.dat" u 2:3 w p pt 12 ps 1.2 lw 2 lc rgb "#27ae60" t "H100 NC cluster"
set terminal pngcairo size 1190,612 enhanced font "DejaVu Sans,16"
set output "fig2_speedup_vs_dim.png"
set title font ",20"
replot


==> anc/fig3a_h100_phases.plt <==
set terminal pdfcairo size 5.2in,3.4in noenhanced font "DejaVu Sans,10"
set grid ytics
set style fill solid 0.85 border -1
set output "fig3a_h100_phases.pdf"
set style data histogram
set style histogram errorbars gap 1.5 lw 1
set boxwidth 0.9
set logscale y
set yrange [1:400]
set ylabel "Wall time, 25 SCF (s)"
unset title
set label 1 "(a) H100, bcol300, 48 ranks, 25 SCF" at graph 0.02,0.95 left font ",12"
set key top right
set xtics rotate by -15
plot "data/f3a.dat" using 2:3:xtic(1) title "cuBLAS" lc rgb "#2980b9", "" using 4:5 title "GEMMul8" lc rgb "#27ae60"
set terminal pngcairo size 936,612 noenhanced font "DejaVu Sans,16"
set output "fig3a_h100_phases.png"
set label 1 font ",18"
replot


==> anc/fig3b_rtx_phases.plt <==
set terminal pdfcairo size 5.2in,3.4in noenhanced font "DejaVu Sans,10"
set grid ytics
set style fill solid 0.85 border -1
set output "fig3b_rtx_phases.pdf"
set style data histogram
set style histogram errorbars gap 1.5 lw 1
set boxwidth 0.9
set logscale y
set yrange [10:4000]
set ylabel "Wall time, 25 SCF (s)"
unset title
set label 1 "(b) RTX 5080, bcol384, 16 ranks, 25 SCF" at graph 0.02,0.95 left font ",12"
set key top right
set xtics rotate by -15
plot "data/f3b.dat" using 2:3:xtic(1) title "cuBLAS" lc rgb "#2980b9", "" using 4:5 title "GEMMul8" lc rgb "#27ae60"
set terminal pngcairo size 936,612 noenhanced font "DejaVu Sans,16"
set output "fig3b_rtx_phases.png"
set label 1 font ",18"
replot


==> anc/fig4_amdahl.plt <==
set terminal pdfcairo size 5.2in,3.4in enhanced font "DejaVu Sans,10"
set grid ytics
set style fill solid 0.85 border -1
set output "fig4_amdahl.pdf"
set size square
set title "Amdahl-type model, diagonalization section (RTX 5080 and H100)" font ",13" offset 0,0.4
set xlabel "Predicted S_{pred}"
set ylabel "Measured S_{meas}"
set xrange [0.9:2.5]; set yrange [0.9:2.5]
set key top left
lf = ",8"
# labels are placed at explicit anchors (data/f4_rtx_labels.dat) with thin leader lines, because
# bnc216, cnc128, ccol216 and cnc216 lie within 0.06 of each other in S_pred
plot x w l dt 2 lc rgb "black" t "S_{meas}=S_{pred}", \
     "data/f4_rtx_labels.dat" u 4:5:($2-$4):($3-$5) w vectors nohead lw 0.6 lc rgb "#7f8c8d" notitle, \
     "data/f4_rtx_labels.dat" u 4:5:1 w labels left offset 0.4,0 font lf notitle, \
     "data/f4_rtx.dat" u 2:3 w p pt 7 ps 1.3 lc rgb "#c0392b" t "RTX 5080", \
     "data/f4_h100.dat" u 2:3 w p pt 5 ps 1.2 lc rgb "#2980b9" t "H100"
set terminal pngcairo size 936,612 enhanced font "DejaVu Sans,16"
set output "fig4_amdahl.png"
set title font ",18"
lf = ",12"
replot


==> anc/fig5a_rtx_vram.plt <==
set terminal pdfcairo size 5.2in,3.4in enhanced font "DejaVu Sans,10"
set grid ytics
set style fill solid 0.85 border -1
set output "fig5a_rtx_vram.pdf"
set style data histogram
set style histogram clustered gap 1.2
set boxwidth 0.9
set ylabel "Peak device memory (GiB)"
unset title
set label 1 "(a) RTX 5080: peak device memory" at graph 0.02,0.95 left font ",12"
set yrange [0:18]
set xtics rotate by -20
set key top right
set arrow from -0.5,15.92 to 7.5,15.92 nohead dt 2 lc rgb "black"
plot "data/f5a.dat" using 2:xtic(1) t "cuBLAS" lc rgb "#2980b9", "" using 3 t "GEMMul8" lc rgb "#27ae60"
set terminal pngcairo size 936,612 enhanced font "DejaVu Sans,16"
set output "fig5a_rtx_vram.png"
set label 1 font ",18"
replot


==> anc/fig5b_h100_host.plt <==
set terminal pdfcairo size 5.2in,3.4in enhanced font "DejaVu Sans,10"
set grid ytics
set style fill solid 0.85 border -1
set output "fig5b_h100_host.pdf"
set style data histogram
set style histogram clustered gap 1.2
set boxwidth 0.9
set ylabel "Peak host RSS, node total (GiB)"
unset title
set label 1 "(b) H100 node, 48 ranks: peak host RSS" at graph 0.02,0.95 left font ",12"
set yrange [0:140]
set xtics rotate by -20
set key top right
set arrow from -0.5,128 to 6.5,128 nohead dt 2 lc rgb "black"
plot "data/f5b.dat" using 2:xtic(1) t "cuBLAS" lc rgb "#2980b9", "" using 3 t "GEMMul8" lc rgb "#27ae60"
set terminal pngcairo size 936,612 enhanced font "DejaVu Sans,16"
set output "fig5b_h100_host.png"
set label 1 font ",18"
replot


==> anc/fig6_mps.plt <==
set terminal pdfcairo size 5.2in,3.4in enhanced font "DejaVu Sans,10"
set grid ytics
set style fill solid 0.85 border -1
set output "fig6_mps.pdf"
set style data histogram
set style histogram errorbars gap 1.2 lw 1
set boxwidth 0.9
set logscale y
set yrange [50:2500]
set title "MPS on/off, cuBLAS, 25 SCF (H100: 48 ranks; RTX 5080: 16/18 ranks)" font ",13" offset 0,0.4
set ylabel "Total wall time, 25 SCF (s), cuBLAS"
set xtics rotate by -12
set key top left
plot "data/f6.dat" using 2:3:xtic(1) t "MPS on" lc rgb "#2980b9", "" using 4:5 t "MPS off" lc rgb "#c0392b"
set terminal pngcairo size 936,612 enhanced font "DejaVu Sans,16"
set output "fig6_mps.png"
set title font ",20"
replot


==> anc/fig7_scf_history.plt <==
set terminal pdfcairo size 6.4in,3.0in enhanced font "DejaVu Sans,10"
set output "fig7_scf_history.pdf"
set multiplot layout 1,2
set logscale y
set format y "10^{%T}"
set grid ytics
set xlabel "SCF iteration"
set xrange [1:24]
set key at graph 0.97,0.80 right font ",8"
set ylabel "|dUele| (Ha)"
unset title
set label 1 "(a) |dUele|" at graph 0.97,0.93 right font ",11"
set arrow from 1,1e-8 to 24,1e-8 nohead dt 2 lc rgb "black"
plot "data/f7_rtx_bnc.dat" u 1:2 w lp lw 2 pt 7 ps 0.6 lc rgb "#c0392b" t "CPU (ELPA2)", "" u 1:4 w lp lw 2 pt 5 ps 0.6 lc rgb "#2980b9" t "GPU+cuBLAS", "" u 1:6 w lp lw 1.5 pt 9 ps 0.6 lc rgb "#27ae60" t "GPU+GEMMul8"
unset arrow
set ylabel "NormRD"
unset label 1
set label 2 "(b) NormRD" at graph 0.97,0.93 right font ",11"
set arrow from 1,3.1623e-4 to 24,3.1623e-4 nohead dt 2 lc rgb "black"
plot "data/f7_rtx_bnc.dat" u 1:3 w lp lw 2 pt 7 ps 0.6 lc rgb "#c0392b" t "CPU (ELPA2)", "" u 1:5 w lp lw 2 pt 5 ps 0.6 lc rgb "#2980b9" t "GPU+cuBLAS", "" u 1:7 w lp lw 1.5 pt 9 ps 0.6 lc rgb "#27ae60" t "GPU+GEMMul8"
unset multiplot


==> anc/fig8_scf_history_h100.plt <==
set terminal pdfcairo size 6.4in,3.0in enhanced font "DejaVu Sans,10"
set output "fig8_scf_history_h100.pdf"
set multiplot layout 1,2
set logscale y
set format y "10^{%T}"
set grid ytics
set xlabel "SCF iteration"
set xrange [1:24]
set key at graph 0.97,0.80 right font ",8"
set ylabel "|dUele| (Ha)"
unset title
set label 1 "(a) |dUele|" at graph 0.97,0.93 right font ",11"
set arrow from 1,1e-8 to 24,1e-8 nohead dt 2 lc rgb "black"
plot "data/f7_h100_cnc.dat" u 1:2 w lp lw 2 pt 7 ps 0.6 lc rgb "#c0392b" t "CPU (ELPA2)", "" u 1:4 w lp lw 2 pt 5 ps 0.6 lc rgb "#2980b9" t "GPU+cuBLAS", "" u 1:6 w lp lw 1.5 pt 9 ps 0.6 lc rgb "#27ae60" t "GPU+GEMMul8"
unset arrow
set ylabel "NormRD"
unset label 1
set label 2 "(b) NormRD" at graph 0.97,0.93 right font ",11"
set arrow from 1,3.1623e-4 to 24,3.1623e-4 nohead dt 2 lc rgb "black"
plot "data/f7_h100_cnc.dat" u 1:3 w lp lw 2 pt 7 ps 0.6 lc rgb "#c0392b" t "CPU (ELPA2)", "" u 1:5 w lp lw 2 pt 5 ps 0.6 lc rgb "#2980b9" t "GPU+cuBLAS", "" u 1:7 w lp lw 1.5 pt 9 ps 0.6 lc rgb "#27ae60" t "GPU+GEMMul8"
unset multiplot


==> anc/fig9_rtx_headline.plt <==
set terminal pdfcairo size 6.6in,3.2in enhanced font "DejaVu Sans,10"
set output "fig9_rtx_headline.pdf"
set multiplot layout 1,2
set style data histogram
set style fill solid 0.85 border -1
set grid ytics
set style histogram clustered gap 1.3
set boxwidth 0.9
set title "(a) RTX 5080, bcol384, 16 ranks, 25 SCF" font ",12" offset 0,0.3
set ylabel "Wall time (s)"
set yrange [0:1700]
set key top right
set label 1 "2.11x" at 0.15,700 center font ",11"
set label 2 "1.81x" at 1.15,900 center font ",11"
plot "data/f9a_bcol384.dat" using 2:xtic(1) t "cuBLAS FP64" lc rgb "#2980b9", "" using 3 t "GEMMul8 (INT8)" lc rgb "#27ae60"
unset label 1
unset label 2
set title "(b) RTX 5080, 8 systems, 25 SCF: speedup" font ",12" offset 0,0.3
set ylabel "Speedup"
set yrange [0:2.6]
set xtics rotate by -25
set key top right
set arrow from -0.5,1 to 7.5,1 nohead dt 2 lc rgb "black"
plot "data/f9_rtx_headline.dat" using 6:xtic(1) t "Diagonalization" lc rgb "#c0392b", "" using 7 t "Total run time" lc rgb "#e67e22", "" using ($0-0.22):6:(sprintf("%.2f%s",$6, strcol(1) eq "bnc216" ? "†" : "")) w labels font ",7" offset 0,0.5 notitle, "" using ($0+0.22):7:(sprintf("%.2f%s",$7, strcol(1) eq "bnc216" ? "†" : "")) w labels font ",7" offset 0,0.5 notitle, "data/f9b_fallback_overlay.dat" using 1:($2/2):($1-0.1364):($1+0.1364):(0):2 w boxxyerrorbars fs pattern 4 lc rgb "black" t "with ZGEMM fallbacks (bnc216)"
unset multiplot

